Characteristic-Sorted Portfolios: Estimation and Inference

Portfolio sorting is ubiquitous in the empirical finance literature, where it has been widely used to identify pricing anomalies. Despite its popularity, little attention has been paid to the statistical properties of the procedure. We develop a general framework for portfolio sorting by casting it as a nonparametric estimator. We present valid asymptotic inference methods and a valid mean square error expansion of the estimator leading to an optimal choice for the number of portfolios. In practical settings, the optimal choice may be much larger than the standard choices of 5 or 10. To illustrate the relevance of our results, we revisit the size and momentum anomalies.

==> charts/ccfsEmpiricalGraphs_v3.m <==
% Size Effect
clear all;

tic
for spec=1:2:5
    disp(spec)
   for dataSource={'CRSP', 'NYSE'}
       disp(dataSource)
       if strcmp(dataSource, 'CRSP'), fixedYLim = [0, 0.07]; end
       if strcmp(dataSource, 'NYSE'), fixedYLim = [-.01, 0.03]; end           
        currentDir = dir('/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/CCFS_20160728_Size/*.mat');
        f1 = regexpi({currentDir.name}, dataSource, 'match');
        f2 = regexpi({currentDir.name}, ['spec', num2str(spec)], 'match');
        f3 = regexpi({currentDir.name}, 'only', 'match');
        f4 = regexpi({currentDir.name}, 'eval025', 'match');
        %
        listFiles = {currentDir.name};
        idxFile = find(~cellfun(@isempty,f1) & ~cellfun(@isempty,f2) & cellfun(@isempty,f3) & ~cellfun(@isempty,f4));
        %
        ds = load(['/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/CCFS_20160728_Size/', listFiles{idxFile}]);
        disp(['/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/CCFS_20160728_Size/', listFiles{idxFile}])
        %
        fig = figure;
        set(gca, 'FontSize', 18);
        plot(ds.Gridpts, mean(ds.RbarGridpts{ds.IdxJmseEst_v3(end)},2), 'k')
        hold on
%        plot(ds.Gridpts, mean(ds.RbarGridptsAlt{ds.IdxJmseEst(end)},2), 'Color', .5*[1,1,1])
%        hold on
        set(gca, 'YLim', fixedYLim);        
        line([norminv(.025) norminv(.025)], get(gca, 'YLim'), 'Color', 'r', 'LineStyle', '--')
        hold on
        line([norminv(.05) norminv(.05)], get(gca, 'YLim'), 'Color', 'm', 'LineStyle', '--')
        hold on
        line([norminv(.1) norminv(.1)], get(gca, 'YLim'), 'Color', 'b', 'LineStyle', '--')
        hold on
        line([norminv(1-.025) norminv(1-.025)], get(gca, 'YLim'), 'Color', 'r', 'LineStyle', '--')
        hold on
        line([norminv(1-.05) norminv(1-.05)], get(gca, 'YLim'), 'Color', 'm', 'LineStyle', '--')
        hold on
        line([norminv(1-.1) norminv(1-.1)], get(gca, 'YLim'), 'Color', 'b', 'LineStyle', '--')               
        if strcmp(ds.sortVarTransform, 'zscore'), set(gca, 'XLim',...
            [min([-5, ds.muPrimeEvalptsL(ds.IdxJmseEst_v3(end)), ds.muPrimeEvalptsL(ds.IdxJmseEst_v3(end))]-.25) ...
            max([5, ds.muPrimeEvalptsH(ds.IdxJmseEst_v3(end)), ds.muPrimeEvalptsH(ds.IdxJmseEst_v3(end))])+.25]); 
        end        
        print(fig, '-dpdf', ['/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/size_muEst_', dataSource{1}, '_spec', num2str(spec), '.pdf']);
        %tempYLim = get(gca,'YLim');
        close all;
        %
        fig = figure;
        set(gca, 'FontSize', 18);
        plot(1:10, mean(ds.RbarStandard,2), 'k')
        %set(gca, 'YLim', tempYLim)
        set(gca, 'YLim', fixedYLim);
        print(fig, '-dpdf', ['/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/size_muEstStandard_', dataSource{1}, '_spec', num2str(spec), '.pdf']);
        close all;
        %
        fig = figure;
        set(gca, 'FontSize', 18);
        plot(ds.dateym, floor(ds.portVec(ds.IdxJmseEst_v3(end))*(ds.ntVec/ds.n).^(1/2)), 'k');
        datetick('x', 'yyyy', 'keeplimits')
        print(fig, '-dpdf', ['/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/size_numberOfPortfolios_', dataSource{1}, '_spec', num2str(spec), '.pdf']);
        close all;        
        %
        if (spec == 5)
            fig = figure('Position', [0, 100, 800, 300]);
            set(gca, 'FontSize', 16);
            plot(ds.dateym, ds.ntVec, 'k');
            datetick('x', 'yyyy', 'keeplimits')
            set(gcf, 'PaperOrientation', 'landscape');
            set(gcf, 'PaperPositionMode', 'auto')                        
            print(fig, '-dpdf', ['/Users/rkc/Dropbox/CCFS-localAlt2/ccfsGraphs/size_numberOfFirms_', dataSource{1}, '_spec', num2str(spec), '.pdf']);
            close all;             
        end
        %
        clearvars -except spec dataSource      
   end    
end
toc



